Hydrodynamics in lattice models with continuous non-Abelian symmetries

We develop a systematic effective field theory of hydrodynamics for many-body systems on the lattice with global continuous non-Abelian symmetries. Models with continuous non-Abelian symmetries are ubiquitous in physics, arising in diverse settings ranging from hot nuclear matter to cold atomic gases and quantum spin chains. In every dimension and for every flavor symmetry group, the low energy theory is a set of coupled noisy diffusion equations. Independence of the physics on the choice of canonical or microcanonical ensemble is manifest in our hydrodynamic expansion, even though the ensemble choice causes an apparent shift in quasinormal mode spectra. We use our formalism to explain why flavor symmetry is qualitatively different from hydrodynamics with other non-Abelian conservation laws, including angular momentum and charge multipoles. As a significant application of our framework, we study spin and energy diffusion in classical one-dimensional SU(2)-invariant spin chains, including the Heisenberg model along with multiple generalizations. We argue based on both numerical simulations and our effective field theory framework that non-integrable spin chains on a lattice exhibit conventional spin diffusion, in contrast to some recent predictions that diffusion constants grow logarithmically at late times. We show that the apparent enhancement of diffusion is due to slow equilibration caused by (non-Abelian) hydrodynamic fluctuations.

==> code/LL_finite_temp_operator_corr.m <==
% classical Heisenberg spin dynamics  under LL equation at finite
% temperature
% The initial state reaches equilibirum after T_ini time and we compute
% auto correlation function only in the time direction
%       NUM = getenv( 'PBS_ARRAYID' );
%       NUM = str2num( NUM );
%       s = RandStream.create('mrg32k3a', 'NumStreams', 125, 'StreamIndices', NUM );
%       RandStream.setGlobalStream( s );
tic;
%rng(0)
L=1000;
Num_t=20000;
T_thermal=100000;
N_sam=1000;
T_disc=.01;
delta_t=.01;
J3=0; % 3rd nearest neighbor coupling
beta=0.5;
T_num=round(T_disc/delta_t);

E_thermal=zeros(1,T_thermal);
Delta=1;
% J_x=1;
% J_y=1;
% J_z=1;
% h_x=0;
% h_y=0;
% h_z=0;
h_ext=zeros(3,L);
Corr_x_time=zeros(1,Num_t);
Corr_y_time=zeros(1,Num_t);
Corr_z_time=zeros(1,Num_t);
Corr_hei_time=zeros(1,Num_t);
E_time=zeros(1,Num_t);
Hei_var=zeros(1,Num_t);
Z_var=zeros(1,Num_t);
Corr_tau_time=zeros(1,Num_t);
Corr_pp_z=zeros(1,Num_t);
Corr_pm=zeros(1,Num_t);
Corr_mp_x=zeros(1,Num_t);
Corr_mp=zeros(1,Num_t);
Corr_mm_z=zeros(1,Num_t);

Corr_O2=zeros(1,Num_t);
Corr_O2_E=zeros(1,Num_t);
Corr_O2_pm=zeros(1,Num_t);
Corr_O2_mp=zeros(1,Num_t);
Corr_O2_tau=zeros(1,Num_t);

%J=repmat(rand(1,L),3,1);
J=repmat(ones(1,L),3,1);
J(3,:)=Delta*J(3,:);

J_3=J3*repmat(ones(1,L),3,1);
J_3(3,:)=Delta*J_3(3,:);
%J(:,L)=0; % open boundary condition

for flag=1:N_sam

%     M_ini=zeros(3,L);
%     theta=rand(1,L)*2*pi;
%     M_ini(1,:)=cos(theta);
%     M_ini(2,:)=sin(theta);
%     M=M_ini;
    
%     M_ini=zeros(3,L);
%     theta=acos(2*rand(1,L)-1);
%     phi=2*pi*rand(1,L);

%     M_ini(1,:)=sin(theta).*cos(phi);
%     M_ini(2,:)=sin(theta).*sin(phi);
%     M_ini(3,:)=cos(theta);

    M_ini=zeros(3,L);
    M_ini(3,1:2:L)=1;
    M_ini(3,2:2:L)=-1;    

    M=M_ini;
    
    
    P_pos=ceil(rand(1,T_thermal)*L);
    theta=acos(2*rand(1,T_thermal)-1);
    phi=2*pi*rand(1,T_thermal);
    MC_val=rand(1,T_thermal);
    M_update=zeros(3,T_thermal);
    M_update(1,:)=sin(theta).*cos(phi);
    M_update(2,:)=sin(theta).*sin(phi);
    M_update(3,:)=cos(theta);
    E_thermal(1)=E_thermal(1)+sum(sum(M.*M(:,[2:L,1])));
    for mm=1:T_thermal
        M_tmp_1=J(:,1).*(M(:,Pos_nb(P_pos(mm)-1,L))+M(:,Pos_nb(P_pos(mm)+1,L)));
        M_tmp_2=J_3(:,1).*(M(:,Pos_nb(P_pos(mm)-3,L))+M(:,Pos_nb(P_pos(mm)+3,L)));
        E_before=sum(M(:,P_pos(mm)).*M_tmp_1+M(:,P_pos(mm)).*M_tmp_2);
        E_tmp=sum(M_update(:,mm).*M_tmp_1+M_update(:,mm).*M_tmp_2);
        E_diff=E_tmp-E_before;
        if E_diff*beta<MC_val(mm)
            M(:,P_pos(mm))=M_update(:,mm);
            E_thermal(mm)=E_thermal(mm)+E_diff;
        end
    end
    
    
    M_1=M;
    E_1=sum(M.*M(:,[2:L,1]));
    tau_1=sum(M.*cross(M(:,[2:L,1]),M(:,[3:L,1,2])));
    O_pp_z_1=M(3,:).*sum(M.*(cross(M(:,[2:L,1]),M(:,[3:L,1,2]))+cross(M(:,[L,1:L-1]),M(:,[L-1,L,1:L-2]))));
    O_pm_1=sum(M.*(cross(M(:,[3:L,1,2]),M(:,[4:L,1,2,3]))+cross(M(:,[L-1,L,1:L-2]),M(:,[L-2,L-1,L,1:L-3]))));
    O_mp_z_1=M(2,:).*M(3,[2:L,1])-M(3,:).*M(2,[2:L,1]);
    O_mp_1=sum(M.*M(:,[3:L,1,2])).*sum(M(:,[2:L,1]).*M(:,[5:L,1,2,3,4]))-sum(M.*M(:,[L-1,L,1:L-2])).*sum(M(:,[L,1:L-1]).*M(:,[L-3,L-2,L-1,L,1:L-4]));
    %O_mm_z_1=M(3,[2:L,1]).*sum(M.*M(:,[L,1:L-1]))-M(3,[L,1:L-1]).*sum(M.*M(:,[2:L,1]));
    O_mm_z_1=(M(3,[2:L,1])-M(3,[L,1:L-1])).*sum(M(:,[2:L,1]).*M(:,[L,1:L-1]));    

    O2_1=M(1,:).*M(2,[2:L,1])+M(2,:).*M(1,[2:L,1]);
    O2_E_1=O2_1.*E_1;
    O2_1=M(1,[L,1:L-1]).*M(2,[2:L,1])+M(2,[L,1:L-1]).*M(1,[2:L,1]);
    O2_pm_1=O2_1.*O_pm_1;
    O2_mp_1=O2_1.*O_mp_1;
    O2_1=M(1,:).*M(2,[3:L,1,2])+M(2,:).*M(1,[3:L,1,2]);
    O2_tau_1=O2_1.*tau_1;
    
    
    for t=1:Num_t         
        
        for m=1:T_num
            % odd site
            h_eff=J(:,[L,2:2:L-2]).*M(:,[L,2:2:L-2])+J(:,1:2:L).*M(:,2:2:L)+h_ext(:,1:2:L).*M(:,1:2:L);
            h_eff=h_eff+J_3(:,[L-2,L,2:2:L-4]).*M(:,[L-2,L,2:2:L-4])+J_3(:,1:2:L).*M(:,[4:2:L,2]);
            %h_norm=repmat(vecnorm(h_eff),3,1);
            h_norm=sqrt(h_eff(1,:).*h_eff(1,:)+h_eff(2,:).*h_eff(2,:)+h_eff(3,:).*h_eff(3,:));
            h_norm=repmat(h_norm,3,1);
            h_eff_norm=h_eff./h_norm;
            M_par=repmat(sum(M(:,1:2:L).*h_eff_norm),3,1).*h_eff_norm;
            M_per=M(:,1:2:L)-M_par;
            M(:,1:2:L)=M_par+M_per.*cos(h_norm*delta_t)+cross(h_eff_norm,M_per.*sin(h_norm*delta_t));
            
            % even site
            h_eff=J(:,1:2:L).*M(:,1:2:L)+J(:,2:2:L).*M(:,[3:2:L,1])+h_ext(:,2:2:L).*M(:,2:2:L);
            h_eff=h_eff+J_3(:,[L-1,1:2:L-3]).*M(:,[L-1,1:2:L-3])+J_3(:,2:2:L).*M(:,[5:2:L,1,3]);
            %h_norm=repmat(vecnorm(h_eff),3,1);
            h_norm=sqrt(h_eff(1,:).*h_eff(1,:)+h_eff(2,:).*h_eff(2,:)+h_eff(3,:).*h_eff(3,:));
            h_norm=repmat(h_norm,3,1);
            h_eff_norm=h_eff./h_norm;
            M_par=repmat(sum(M(:,2:2:L).*h_eff_norm),3,1).*h_eff_norm;
            M_per=M(:,2:2:L)-M_par;
            M(:,2:2:L)=M_par+M_per.*cos(h_norm*delta_t)+cross(h_eff_norm,M_per.*sin(h_norm*delta_t));
        end
        Corr_time=M.*M_1;
        %Corr_time=(M.*M_1([2:L,1]));
        this_corr=sum(Corr_time);
        Corr_hei_time(t)=Corr_hei_time(t)+mean(this_corr);
        Hei_var(t)=Hei_var(t)+var(this_corr);
        Corr_x_time(t)=Corr_x_time(t)+mean(Corr_time(1,:));
        Corr_y_time(t)=Corr_y_time(t)+mean(Corr_time(2,:));
        Corr_z_time(t)=Corr_z_time(t)+mean(Corr_time(3,:));
        Z_var(t)=Z_var(t)+var(Corr_time(3,:));
        
        E=sum(M.*M(:,[2:L,1]));
        E_time(t)=E_time(t)+mean(E.*E_1);
        tau_2=sum(M.*cross(M(:,[2:L,1]),M(:,[3:L,1,2])));
        this_tau_corr=tau_1.*tau_2;
        Corr_tau_time(t)=Corr_tau_time(t)+mean(this_tau_corr);
        O_pp_z=M(3,:).*sum(M.*(cross(M(:,[2:L,1]),M(:,[3:L,1,2]))+cross(M(:,[L,1:L-1]),M(:,[L-1,L,1:L-2]))));
        O_pm=sum(M.*(cross(M(:,[3:L,1,2]),M(:,[4:L,1,2,3]))+cross(M(:,[L-1,L,1:L-2]),M(:,[L-2,L-1,L,1:L-3]))));
        O_mp_x=M(2,:).*M(3,[2:L,1])-M(3,:).*M(2,[2:L,1]);
        O_mp=sum(M.*M(:,[3:L,1,2])).*sum(M(:,[2:L,1]).*M(:,[5:L,1,2,3,4]))-sum(M.*M(:,[L-1,L,1:L-2])).*sum(M(:,[L,1:L-1]).*M(:,[L-3,L-2,L-1,L,1:L-4]));
        %O_mm_z=M(3,[2:L,1]).*sum(M.*M(:,[L,1:L-1]))-M(3,[L,1:L-1]).*sum(M.*M(:,[2:L,1]));
        O_mm_z=(M(3,[2:L,1])-M(3,[L,1:L-1])).*sum(M(:,[2:L,1]).*M(:,[L,1:L-1]));        

        O2=M(1,:).*M(2,[2:L,1])+M(2,:).*M(1,[2:L,1]);
        O2_E=O2.*E;
        O2=M(1,[L,1:L-1]).*M(2,[2:L,1])+M(2,[L,1:L-1]).*M(1,[2:L,1]);
        O2_pm=O2.*O_pm;
        O2_mp=O2.*O_mp;
        O2=M(1,:).*M(2,[3:L,1,2])+M(2,:).*M(1,[3:L,1,2]);
        O2_tau=O2.*tau_2;
        
        Corr_pp_z(t)=Corr_pp_z(t)+mean(O_pp_z_1.*O_pp_z);
        Corr_pm(t)=Corr_pm(t)+mean(O_pm_1.*O_pm);
        Corr_mp_x(t)=Corr_mp_x(t)+mean(O_mp_z_1.*O_mp_x);
        Corr_mp(t)=Corr_mp(t)+mean(O_mp_1.*O_mp);
        Corr_mm_z(t)=Corr_mm_z(t)+mean(O_mm_z_1.*O_mm_z);      
        
        Corr_O2(t)=Corr_O2(t)+mean(O2_1.*O2);
        Corr_O2_E(t)=Corr_O2_E(t)+mean(O2_E_1.*O2_E);
        Corr_O2_pm(t)=Corr_O2_pm(t)+mean(O2_pm_1.*O2_pm);
        Corr_O2_mp(t)=Corr_O2_mp(t)+mean(O2_pm_1.*O2_mp);
        Corr_O2_tau(t)=Corr_O2_tau(t)+mean(O2_tau_1.*O2_tau);
    end
end
Corr_hei_time=Corr_hei_time/N_sam;
Corr_x_time=Corr_x_time/N_sam;
Corr_y_time=Corr_y_time/N_sam;
Corr_z_time=Corr_z_time/N_sam;
Hei_var=Hei_var/N_sam;
Z_var=Z_var/N_sam;
E_time=E_time/N_sam;
E_thermal=cumsum(E_thermal);
E_thermal=E_thermal/N_sam;
Corr_tau_time=Corr_tau_time/N_sam;

Corr_pp_z=Corr_pp_z/N_sam;
Corr_pm=Corr_pm/N_sam;
Corr_mp_x=Corr_mp_x/N_sam;
Corr_mp=Corr_mp/N_sam;
Corr_mm_z=Corr_mm_z/N_sam;

Corr_O2=Corr_O2/N_sam;
Corr_O2_E=Corr_O2_E/N_sam;
Corr_O2_pm=Corr_O2_pm/N_sam;
Corr_O2_mp=Corr_O2_mp/N_sam;
Corr_O2_tau=Corr_O2_tau/N_sam;

t=(1:Num_t).*T_disc;
tc=toc

 filename = strcat( './data/', 'Classical_AMF_Hei_Finite_tem_corr_time_L', num2str( L ),'T_',num2str(Num_t),'T_dis_',num2str(T_disc)...
   ,'Delta',num2str(Delta), 'J3_',num2str(J3), 'beta',num2str(beta));
%filename = strcat( filename, '_', num2str( NUM ) );
 save( strcat( filename, '.mat' ), 'L','Num_t','Corr_hei_time','Corr_x_time','Corr_y_time','Corr_z_time','tc','T_disc',...
     'Delta','delta_t','N_sam','T_thermal','Hei_var','Z_var','E_time','t','J3','beta','E_thermal','Corr_tau_time',...
     'Corr_pp_z','Corr_pm','Corr_mp_x','Corr_mp','Corr_mm_z','Corr_O2','Corr_O2_E','Corr_O2_pm','Corr_O2_mp','Corr_O2_tau');
 
 
function m=Pos_nb(n,L)
m=mod(n,L);
if m==0
    m=L;
end
end


==> code/LL_random_operator_time.m <==
% classical random Heisenberg spin dynamics  under LL equation
%      NUM = getenv( 'PBS_ARRAYID' );
%      NUM = str2num( NUM );
%      s = RandStream.create('mrg32k3a', 'NumStreams', 500, 'StreamIndices', NUM );
%      RandStream.setGlobalStream( s );
tic;
%rng(0)
L=1000;
Num_t=5000;
N_sam=1000;
T_disc=.2;
delta_t=.01;
J3=0; % 3rd nearest neighbor coupling
T_num=round(T_disc/delta_t);

Delta=1;
% J_x=1;
% J_y=1;
% J_z=1;
% h_x=0;
% h_y=0;
% h_z=0;
T_ini=0;
h_ext=zeros(3,L);
Corr_x_time=zeros(1,Num_t);
Corr_y_time=zeros(1,Num_t);
Corr_z_time=zeros(1,Num_t);
Corr_hei_time=zeros(1,Num_t);
Corr_tau_time=zeros(1,Num_t);
Corr_tau_sub_time=zeros(1,Num_t);
Corr_tau_dis_time=zeros(1,Num_t);
Tau_total_time=zeros(1,Num_t);
E_time=zeros(1,Num_t);
Hei_var=zeros(1,Num_t);
Z_var=zeros(1,Num_t);
Corr_pp_z=zeros(1,Num_t);
Corr_pm=zeros(1,Num_t);
Corr_mp_x=zeros(1,Num_t);
Corr_mp=zeros(1,Num_t);
Corr_mm_z=zeros(1,Num_t);

Corr_O2=zeros(1,Num_t);
Corr_O2_E=zeros(1,Num_t);
Corr_O2_pm=zeros(1,Num_t);
Corr_O2_mp=zeros(1,Num_t);
Corr_O2_tau=zeros(1,Num_t);

for flag=1:N_sam

%     M_ini=zeros(3,L);
%     theta=rand(1,L)*2*pi;
%     M_ini(1,:)=cos(theta);
%     M_ini(2,:)=sin(theta);
%     M=M_ini;
    
    M_ini=zeros(3,L);
    theta=acos(2*rand(1,L)-1);
    phi=2*pi*rand(1,L);
    
    
    M_ini(1,:)=sin(theta).*cos(phi);
    M_ini(2,:)=sin(theta).*sin(phi);
    M_ini(3,:)=cos(theta);
    M=M_ini;
    
    M_1=M;
    E_1=sum(M.*M(:,[2:L,1]));
    tau_1=sum(M.*cross(M(:,[2:L,1]),M(:,[3:L,1,2])));
    O_pp_z_1=M(3,:).*sum(M.*(cross(M(:,[2:L,1]),M(:,[3:L,1,2]))+cross(M(:,[L,1:L-1]),M(:,[L-1,L,1:L-2]))));
    O_pm_1=sum(M.*(cross(M(:,[3:L,1,2]),M(:,[4:L,1,2,3]))+cross(M(:,[L-1,L,1:L-2]),M(:,[L-2,L-1,L,1:L-3]))));
    O_mp_z_1=M(2,:).*M(3,[2:L,1])-M(3,:).*M(2,[2:L,1]);
    O_mp_1=sum(M.*M(:,[3:L,1,2])).*sum(M(:,[2:L,1]).*M(:,[5:L,1,2,3,4]))-sum(M.*M(:,[L-1,L,1:L-2])).*sum(M(:,[L,1:L-1]).*M(:,[L-3,L-2,L-1,L,1:L-4]));
    %O_mm_z_1=M(3,[2:L,1]).*sum(M.*M(:,[L,1:L-1]))-M(3,[L,1:L-1]).*sum(M.*M(:,[2:L,1]));
    O_mm_z_1=(M(3,[2:L,1])-M(3,[L,1:L-1])).*sum(M(:,[2:L,1]).*M(:,[L,1:L-1]));
    
    O2_1=M(1,:).*M(2,[2:L,1])+M(2,:).*M(1,[2:L,1]);
    O2_E_1=O2_1.*E_1;
    O2_1=M(1,[L,1:L-1]).*M(2,[2:L,1])+M(2,[L,1:L-1]).*M(1,[2:L,1]);
    O2_pm_1=O2_1.*O_pm_1;
    O2_mp_1=O2_1.*O_mp_1;
    O2_1=M(1,:).*M(2,[3:L,1,2])+M(2,:).*M(1,[3:L,1,2]);
    O2_tau_1=O2_1.*tau_1;
    
    for t=1:Num_t
            %J=repmat(rand(1,L),3,1);
	    J=repmat(2*rand(1,L)-1,3,1);
            %J=repmat(ones(1,L),3,1);
            J(3,:)=Delta*J(3,:);
            
            %J_3=J3*repmat(ones(1,L),3,1);
	    %J_3=J3*repmat(rand(1,L),3,1);
	    J_3=J3*repmat(2*rand(1,L)-1,3,1);
            J_3(3,:)=Delta*J_3(3,:);
            %J(:,L)=0; % open boundary condition
        for m=1:T_num
            % odd site
            h_eff=J(:,[L,2:2:L-2]).*M(:,[L,2:2:L-2])+J(:,1:2:L).*M(:,2:2:L)+h_ext(:,1:2:L).*M(:,1:2:L);
            h_eff=h_eff+J_3(:,[L-2,L,2:2:L-4]).*M(:,[L-2,L,2:2:L-4])+J_3(:,1:2:L).*M(:,[4:2:L,2]);
            %h_norm=repmat(vecnorm(h_eff),3,1);
            h_norm=sqrt(h_eff(1,:).*h_eff(1,:)+h_eff(2,:).*h_eff(2,:)+h_eff(3,:).*h_eff(3,:));
            h_norm=repmat(h_norm,3,1);
            h_eff_norm=h_eff./h_norm;
            M_par=repmat(sum(M(:,1:2:L).*h_eff_norm),3,1).*h_eff_norm;
            M_per=M(:,1:2:L)-M_par;
            M(:,1:2:L)=M_par+M_per.*cos(h_norm*delta_t)+cross(h_eff_norm,M_per.*sin(h_norm*delta_t));
            
            % even site
            h_eff=J(:,1:2:L).*M(:,1:2:L)+J(:,2:2:L).*M(:,[3:2:L,1])+h_ext(:,2:2:L).*M(:,2:2:L);
            h_eff=h_eff+J_3(:,[L-1,1:2:L-3]).*M(:,[L-1,1:2:L-3])+J_3(:,2:2:L).*M(:,[5:2:L,1,3]);
            %h_norm=repmat(vecnorm(h_eff),3,1);
            h_norm=sqrt(h_eff(1,:).*h_eff(1,:)+h_eff(2,:).*h_eff(2,:)+h_eff(3,:).*h_eff(3,:));
            h_norm=repmat(h_norm,3,1);
            h_eff_norm=h_eff./h_norm;
            M_par=repmat(sum(M(:,2:2:L).*h_eff_norm),3,1).*h_eff_norm;
            M_per=M(:,2:2:L)-M_par;
            M(:,2:2:L)=M_par+M_per.*cos(h_norm*delta_t)+cross(h_eff_norm,M_per.*sin(h_norm*delta_t));
        end
        Corr_time=M.*M_1;
        this_corr=sum(Corr_time);
        Corr_hei_time(t)=Corr_hei_time(t)+mean(this_corr);
        Hei_var(t)=Hei_var(t)+var(this_corr);
        Corr_x_time(t)=Corr_x_time(t)+mean(Corr_time(1,:));
        Corr_y_time(t)=Corr_y_time(t)+mean(Corr_time(2,:));
        Corr_z_time(t)=Corr_z_time(t)+mean(Corr_time(3,:));
        Z_var(t)=Z_var(t)+var(Corr_time(3,:));
        
        E=sum(M.*M(:,[2:L,1]));
        E_time(t)=E_time(t)+mean(E.*E_1);
        tau_2=sum(M.*cross(M(:,[2:L,1]),M(:,[3:L,1,2])));
        this_tau_corr=tau_1.*tau_2;
        Corr_tau_time(t)=Corr_tau_time(t)+mean(this_tau_corr);
%         this_tau_corr_dis=Corr_time(1,:).*Corr_time(2,[2:L,1]).*Corr_time(3,[3:L,1,2])+Corr_time(1,:).*Corr_time(3,[2:L,1]).*Corr_time(2,[3:L,1,2])...
%             +Corr_time(2,:).*Corr_time(3,[2:L,1]).*Corr_time(1,[3:L,1,2])+Corr_time(2,:).*Corr_time(1,[2:L,1]).*Corr_time(3,[3:L,1,2])...
%             +Corr_time(3,:).*Corr_time(1,[2:L,1]).*Corr_time(2,[3:L,1,2])+Corr_time(3,:).*Corr_time(2,[2:L,1]).*Corr_time(1,[3:L,1,2]);
%         this_tau_corr_sub=this_tau_corr-this_tau_corr_dis;
%         Corr_tau_dis_time(t)=Corr_tau_dis_time(t)+mean(this_tau_corr_dis);
%         Corr_tau_sub_time(t)=Corr_tau_sub_time(t)+mean(this_tau_corr_sub);
        Tau_total_time(t)=Tau_total_time(t)+sum(tau_2);
        
        O_pp_z=M(3,:).*sum(M.*(cross(M(:,[2:L,1]),M(:,[3:L,1,2]))+cross(M(:,[L,1:L-1]),M(:,[L-1,L,1:L-2]))));
        O_pm=sum(M.*(cross(M(:,[3:L,1,2]),M(:,[4:L,1,2,3]))+cross(M(:,[L-1,L,1:L-2]),M(:,[L-2,L-1,L,1:L-3]))));
        O_mp_x=M(2,:).*M(3,[2:L,1])-M(3,:).*M(2,[2:L,1]);
        O_mp=sum(M.*M(:,[3:L,1,2])).*sum(M(:,[2:L,1]).*M(:,[5:L,1,2,3,4]))-sum(M.*M(:,[L-1,L,1:L-2])).*sum(M(:,[L,1:L-1]).*M(:,[L-3,L-2,L-1,L,1:L-4]));
        %O_mm_z=M(3,[2:L,1]).*sum(M.*M(:,[L,1:L-1]))-M(3,[L,1:L-1]).*sum(M.*M(:,[2:L,1]));
	O_mm_z=(M(3,[2:L,1])-M(3,[L,1:L-1])).*sum(M(:,[2:L,1]).*M(:,[L,1:L-1]));        

        O2=M(1,:).*M(2,[2:L,1])+M(2,:).*M(1,[2:L,1]);
        O2_E=O2.*E;
        O2=M(1,[L,1:L-1]).*M(2,[2:L,1])+M(2,[L,1:L-1]).*M(1,[2:L,1]);
        O2_pm=O2.*O_pm;
        O2_mp=O2.*O_mp;
        O2=M(1,:).*M(2,[3:L,1,2])+M(2,:).*M(1,[3:L,1,2]);
        O2_tau=O2.*tau_2;
        
        Corr_pp_z(t)=Corr_pp_z(t)+mean(O_pp_z_1.*O_pp_z);
        Corr_pm(t)=Corr_pm(t)+mean(O_pm_1.*O_pm);
        Corr_mp_x(t)=Corr_mp_x(t)+mean(O_mp_z_1.*O_mp_x);
        Corr_mp(t)=Corr_mp(t)+mean(O_mp_1.*O_mp);
        Corr_mm_z(t)=Corr_mm_z(t)+mean(O_mm_z_1.*O_mm_z); 
        
        Corr_O2(t)=Corr_O2(t)+mean(O2_1.*O2);
        Corr_O2_E(t)=Corr_O2_E(t)+mean(O2_E_1.*O2_E);
        Corr_O2_pm(t)=Corr_O2_pm(t)+mean(O2_pm_1.*O2_pm);
        Corr_O2_mp(t)=Corr_O2_mp(t)+mean(O2_pm_1.*O2_mp);
        Corr_O2_tau(t)=Corr_O2_tau(t)+mean(O2_tau_1.*O2_tau);
        
    end
end
Corr_hei_time=Corr_hei_time/N_sam;
Corr_x_time=Corr_x_time/N_sam;
Corr_y_time=Corr_y_time/N_sam;
Corr_z_time=Corr_z_time/N_sam;
Hei_var=Hei_var/N_sam;
Z_var=Z_var/N_sam;
E_time=E_time/N_sam;
Corr_tau_time=Corr_tau_time/N_sam;
% Corr_tau_sub_time=Corr_tau_sub_time/N_sam;
% Corr_tau_dis_time=Corr_tau_dis_time/N_sam;
Tau_total_time=Tau_total_time/N_sam;

Corr_pp_z=Corr_pp_z/N_sam;
Corr_pm=Corr_pm/N_sam;
Corr_mp_x=Corr_mp_x/N_sam;
Corr_mp=Corr_mp/N_sam;
Corr_mm_z=Corr_mm_z/N_sam;

Corr_O2=Corr_O2/N_sam;
Corr_O2_E=Corr_O2_E/N_sam;
Corr_O2_pm=Corr_O2_pm/N_sam;
Corr_O2_mp=Corr_O2_mp/N_sam;
Corr_O2_tau=Corr_O2_tau/N_sam;

t=(1:Num_t).*T_disc;
tc=toc

 filename = strcat( './data/', 'Classical_LL_rd_oper_corr_L', num2str( L ),'T_',num2str(Num_t),'T_dis_',num2str(T_disc)...
   ,'Delta',num2str(Delta), 'J3_',num2str(J3) );
%filename = strcat( filename, '_', num2str( NUM ) );
 save( strcat( filename, '.mat' ), 'L','Num_t','Corr_hei_time','Corr_x_time','Corr_y_time','Corr_z_time','tc','T_disc',...
     'Delta','delta_t','N_sam','T_ini','Hei_var','Z_var','E_time','t','J3','Corr_tau_time','Tau_total_time',...
     'Corr_pp_z','Corr_pm','Corr_mp_x','Corr_mp','Corr_mm_z','Corr_O2','Corr_O2_E','Corr_O2_pm','Corr_O2_mp','Corr_O2_tau');

